TADOC: Text Analytics Directly on Compression

This article provides a comprehensive description of Text Analytics Directly on Compression (TADOC), which enables direct document analytics on compressed textual data. The article explains the concept of TADOC and the challenges to its effective realizations. Additionally, a series of guidelines and technical solutions that effectively address those challenges, including the adoption of a hierarchical compression method and a set of novel algorithms and data structure designs, are presented. Experiments on six data analytics tasks of various complexities show that TADOC can save 90.8% storage space and 87.9% memory usage, while halving data processing times.

==> figures/evaluation/advanced/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term epslatex
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 #set key right samplen 4 width 4
 #set key horizontal samplen 4 width 4
# set key at 23.5,2.9
 set key horizontal  samplen 4 width 4
 #set key right samplen 4 width 4
 set key at 16.6,1.93
 #set key at 14.2,2.95
# unset key

#set object 1 rect from 10, 2.3 to 14, 4 fc rgb "black"

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -54  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Speedup"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:2]
 #set yrange[0:2.4]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 11,1.5 to 15,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 #set output "res.pdf"
 #set output "res.tex"
 plot newhistogram "dataset D",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

   #'' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
   #'' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\



==> figures/evaluation/cdPerformanceRes/large/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:*]

# set yrange[0:3.3]

 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


#   set object 1 rect from 1,2 to 8,3.2 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"

 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1

 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
 #  '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
 #  '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 #newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
 #  '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
 #  '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 #1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/large/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 27,7.6

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,6.7
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[*:7.8]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset C",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset D",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 9 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/large2/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:*]

# set yrange[0:3.3]

 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


#   set object 1 rect from 1,2 to 8,3.2 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"

 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1

 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
 #  '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
 #  '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 #newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
 #  '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
 #  '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 #1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/large2/old2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 27,6.5

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,6.7
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[*:6.7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset C",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset D",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/large2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 #set key at 26.6,5.7
 set key at 28.7,4.8

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -63  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Speedup"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[*:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset C",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/parallel/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 1,2 to 8,3.2 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/sequential/old0/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 1,3 to 8,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/sequential/old1/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 1,3 to 8,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/sequential/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 set key right samplen 4 width 4
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:6.5]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 11,2.5 to 14.6,4 front fc rgbcolor "white" lw 0
   #set object 1 rect from 11,2.5 to 15,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/spark/old0/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/spark/old1/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/spark/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 #set key horizontal top center samplen 4 width 5
 set key at 11.75,3.1
 #set key at 8,3
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 9,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 4:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 2 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 7:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/spark/submit/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/cdPerformanceRes/termVector/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
# set key horizontal top center samplen 4 width 4
# set key at 26.6,5.7

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[*:6]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
1 title "" lt 2 linecolor -1
# newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/complexAnalysis/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Deduplication Ratio(%)"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:110]
 #set yrange[0:50]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"

 #plot 'data.txt' using 3:xtic(1) ti col fs pattern 0 linecolor -1



 plot 'data.txt' using 2:xtic(1)  ti col fs pattern 3 linecolor 9,\
   '' u 3  ti col fs pattern 7 linecolor -1


#for Ubuntu
 #plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
 #plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
 #  '' u 3 ti col fs pattern 3 linecolor 9


 #for MAC
 #plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
  # '' u 3 ti col fs pattern 1 linecolor -1




 #1 title "" dashtype 2 linecolor -1

 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/complexAnalysis2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Deduplication Ratio(%)"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:110]
 #set yrange[0:50]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"

 #plot 'data.txt' using 3:xtic(1) ti col fs pattern 0 linecolor -1

 #for Ubuntu
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
   '' u 3 ti col fs pattern 3 linecolor 9


 #for MAC
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1



 #1 title "" dashtype 2 linecolor -1

 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/compressionRatio/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Size (MB)"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:4.3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"


#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1
 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/fusion/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
# set key horizontal top center samplen 4 width 4
 set key at 10.6,7.1
 #set key at 26.6,5.7

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[0:6]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "inverted index",   'data_invertedIdx.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
newhistogram "term vector",   'data_termVec.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
1 title "" lt 2 linecolor -1
# newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/fusion2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo  font "xxx, 14" 
#set term pdfcairo  font "xxx, 14" size 5,2.5

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
# set key horizontal top center samplen 4 width 4
 set key horizontal samplen 4 width 4
 set key at 18.5,4.9
 #set key at 10.6,7.1

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Speedup"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[0:5.1]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "inverted index",   'data_invertedIdx.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
newhistogram "term vector",   'data_termVec.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
1 title "" lt 2 linecolor -1
# newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/invertedIndex/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
# set key horizontal top center samplen 4 width 4
# set key at 26.6,5.7

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[0:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
1 title "" lt 2 linecolor -1
# newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/parallelPerformance/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor 9  lt 1,\
 1 title "" lt 2 linecolor -1

 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/parallelPerformance/old2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.6]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#for Ubuntu
set termoption dash
 set output "res.pdf"

#plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\ 
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9 lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1

 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/parallelPerformance/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms

 set key horizontal top center samplen 4 width 5

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.5]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#for Ubuntu
set termoption dash
 set output "res.pdf"

#plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\ 
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9 lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
    '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
     '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1

 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/parallelPerformanceJournal/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term epslatex
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 #set key right samplen 4 width 4
 #set key horizontal samplen 4 width 4
# set key at 23.5,2.9
 set key horizontal  samplen 4 width 4
 #set key right samplen 4 width 4
 set key at 22.6,3.8
 #set key at 14.2,2.95
# unset key

#set object 1 rect from 10, 2.3 to 14, 4 fc rgb "black"

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -54  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Speedup"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4]
 #set yrange[0:2.4]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 11,1.5 to 15,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 #set output "sequential.pdf"
 set output "res.pdf"
 #set output "res.tex"
 plot newhistogram "dataset D",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1

#   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
#   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\


 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sequentialPerformance/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"


#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor 9 lt 1,\
 1 title "" lt 2 linecolor -1
 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sequentialPerformance/old2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"


#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1
 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sequentialPerformance/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"


#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1
 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sequentialPerformance/shan/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"


#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1
 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/shan/complexAnalysis/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Deduplication Ratio(%)"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:110]
 #set yrange[0:50]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"

 #plot 'data.txt' using 3:xtic(1) ti col fs pattern 0 linecolor -1

#for Ubuntu
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 3 linecolor 9


 #for MAC
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
   '' u 3 ti col fs pattern 1 linecolor -1




 #1 title "" dashtype 2 linecolor -1

 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/singleNode/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term pdfcairo 
set term pdfcairo font "xxx, 10"

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:7]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
   '' u 3 ti col fs pattern 1 linecolor -1,\
 1 title "" dashtype 2 linecolor -1
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/singleNode/v1/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:7]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
   '' u 3 ti col fs pattern 1 linecolor -1,\
 1 title "" dashtype 2 linecolor -1
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/singleNodeInit/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.5]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
   '' u 3 ti col fs pattern 1 linecolor -1,\
  1 title "" dashtype 2 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/singleNodeInit/v0/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.5]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
   '' u 3 ti col fs pattern 1 linecolor -1,\
  1 title "" dashtype 2 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sparkAnalysis/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:*]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
   '' u 3 ti col fs pattern 1 linecolor -1,\
 1 title "" dashtype 2 linecolor -1
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sparkPerformance/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:8]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor 9 lt 1,\
 1 title "" lt 2 linecolor -1


 #for MAC
 #set output "res.pdf"
 #plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
 #  '' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sparkPerformance/old2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:8]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor 9 lt 1,\
 1 title "" lt 2 linecolor -1


 #for MAC
 #set output "res.pdf"
 #plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
 #  '' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sparkPerformance/old3/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:8]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#for Ubuntu
set termoption dash
 set output "res.pdf"

 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9 lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1


 #for MAC
 #set output "res.pdf"
 #plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
 #  '' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/sparkPerformance/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms

  set key horizontal top center samplen 4 width 5


#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:10.5]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#for Ubuntu
set termoption dash
 set output "res.pdf"

 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9 lt 1,\
   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 9 linecolor -1 lt 1,\
 '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
  '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1


 #for MAC
 #set output "res.pdf"
 #plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
 #  '' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/termVector/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
# set key horizontal top center samplen 4 width 4
# set key at 26.6,5.7

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[0:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
1 title "" lt 2 linecolor -1
# newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/wordCountDetail/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 2 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 7 spacing 4 width 9
 #set key horizontal top center samplen 4 width 5
#set key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"


#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor 9 lt 1,\
 1 title "" lt 2 linecolor -1
 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/wordCountDetail/run2.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 2.5 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 8 spacing 5 width 8 
 #set key horizontal top center samplen 4 width 5
#set key

set key 

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"


#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor 9 lt 1,\
 1 title "" lt 2 linecolor -1
 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/large/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:*]

# set yrange[0:3.3]

 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


#   set object 1 rect from 1,2 to 8,3.2 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"

 plot 'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1

 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
 #  '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
 #  '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 #newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
 #  '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
 #  '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 #1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/large/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 5
 set key at 26.1,6.7
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset C",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset D",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 9 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/parallel/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 1,2 to 8,3.2 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/parallel2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 4
 set key at 16.7,3.2
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.2 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/sequential/old0/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 1,3 to 8,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/sequential/old1/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:4.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 1,3 to 8,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/sequential/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 set key right samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:6.5]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   set object 1 rect from 11,2.5 to 15,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/sequential2/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term epslatex
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 #set key right samplen 4 width 4
 set key horizontal samplen 4 width 4
 set key at 23.5,2.9
 #set key right samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 11,1.5 to 15,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 #set output "res.tex"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/sequential2/old2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term epslatex
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 #set key right samplen 4 width 4
 #set key horizontal samplen 4 width 4
# set key at 23.5,2.9
 set key right samplen 4 width 4
 set key at 14.2,2.95
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:2.4]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 11,1.5 to 15,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "sequential.pdf"
 #set output "res.pdf"
 #set output "res.tex"
 plot newhistogram "dataset D",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1

#   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
#   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\


 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/sequential2/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term epslatex
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 #set key right samplen 4 width 4
 #set key horizontal samplen 4 width 4
# set key at 23.5,2.9
 set key horizontal  samplen 4 width 4
 #set key right samplen 4 width 4
 set key at 22.6,2.4
 #set key at 14.2,2.95
# unset key

#set object 1 rect from 10, 2.3 to 14, 4 fc rgb "black"

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -54  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Speedup"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:2.5]
 #set yrange[0:2.4]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 11,1.5 to 15,4 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "sequential.pdf"
 #set output "res.pdf"
 #set output "res.tex"
 plot newhistogram "dataset D",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1

#   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
#   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\


 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/spark/old0/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/spark/old1/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/spark/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 5
 set key at 8,3
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 4:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 2 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 7:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/evaluation/zwiftPerformanceRes/spark/submit/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 set key horizontal top center samplen 4 width 5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:3.2]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "Wikipedia",   'data.txt' using 5:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 6 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "NSFRAA",'' u 2:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#A9A9A9" lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/minor/anotherBL/old/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 
#set term pdfcairo size 8,2.7

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 32.6,21.5
 #set key at 35.6,16.7
 #set key at 50.6,6.7

 set yrange[0:18]
 #set yrange[0:7]

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -60  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "speedup"
#set ylabel "Performance Benefits (%)"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]

 #set yrange[0:100]


 #set yrange[*:6]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
# set output "res.pdf"
# plot newhistogram "dataset A",   'data.txt' using 3:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3"  lt 1,\
# newhistogram "dataset B",'' u 5:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset C",'' u 7:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset D",'' u 9:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset E",'' u 11:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1

# 1 title "" lt 2 linecolor -1




 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3"   lt 1,\
   '' u 3 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3"  lt 1,\
   '' u 5 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor  rgb "#D3D3D3" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset D",'' u 8:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
   '' u 9 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset E",'' u 10:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
   '' u 11 ti col fs pattern 3 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1






 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/minor/anotherBL/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 
#set term pdfcairo size 8,2.7

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 45.6,22.5
 #set key at 32.6,21.5
 #set key at 35.6,16.7
 #set key at 50.6,6.7

 set yrange[0:18]
 #set yrange[0:7]

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -70  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "speedup"
#set ylabel "Performance Benefits (%)"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]

 #set yrange[0:100]


 #set yrange[*:6]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
# set output "res.pdf"
# plot newhistogram "dataset A",   'data.txt' using 3:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3"  lt 1,\
# newhistogram "dataset B",'' u 5:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset C",'' u 7:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset D",'' u 9:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
# newhistogram "dataset E",'' u 11:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1

# 1 title "" lt 2 linecolor -1




 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3"   lt 1,\
   '' u 3 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3"  lt 1,\
   '' u 5 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor  rgb "#D3D3D3" lt 1,\
   '' u 7 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset D",'' u 8:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
   '' u 9 ti col fs pattern 3 linecolor -1 lt 1,\
 newhistogram "dataset E",'' u 10:xtic(1) ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
   '' u 11 ti col fs pattern 3 linecolor -1 lt 1,\
 1 title "" lt 2 linecolor -1






 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/randomAccess/latencyLarge/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 #set key at 26.6,5.7
 set key at 12.8,35000

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -63  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "latency (microseconds)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 #set yrange[0:3.2]



 set yrange[1:50000]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 
set logscale y 10
#set format y "%1.1T"
#set ytics ("10^{-2}" 0.01, "10^{-1}" 0.1, "10^0" 1, "10^1" 10, "10^2" 100, "10^3" 1000, "10^4" 10000, "10^5" 100000, "10^6" 1000000)

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1
# 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/randomAccess/latencyLarge/v1/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term jpeg
set term pdfcairo size 5,3

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 28.7,4.8

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -63  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "latency (microseconds)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 set yrange[0:35000]
 #set yrange[0:3.2]



# set yrange[*:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset C",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/randomAccess/latencySmall/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term epslatex
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 #set key right samplen 4 width 4
 #set key horizontal samplen 4 width 4
# set key at 23.5,2.9
 set key horizontal  samplen 4 width 4
 #set key right samplen 4 width 4
# set key at 22.6,112.4
 set key at 12,60000
# unset key

#set object 1 rect from 10, 2.3 to 14, 4 fc rgb "black"

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -54  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "latency (microseconds)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
# set yrange[*:9000000]
# set yrange[0:2.5]
 #set yrange[0:2.4]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 11,1.5 to 15,4 front fc rgbcolor "white" lw 0
 

set logscale y 10
#for Ubuntu
set termoption dash
 set output "res.pdf"
 #set output "res.pdf"
 #set output "res.tex"
 plot newhistogram "dataset D",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1



==> figures/randomAccess/latencySmall/v1/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term jpeg
set term pdfcairo size 5,3

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 28.7,4.8

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -63  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "latency (microseconds)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
# set yrange[0:35000]
 #set yrange[0:3.2]



# set yrange[*:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset C",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset D",'' u 3:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1
# newhistogram "dataset C",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/randomAccess/throughputLarge/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 #set key at 26.6,5.7
 set key at 12.8,9000000

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -63  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "throughput (ops/s)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[1:10000000]



# set yrange[*:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 
set logscale y 10
#set format y "%1.1T"
#set ytics ("10^{-2}" 0.01, "10^{-1}" 0.1, "10^0" 1, "10^1" 10, "10^2" 100, "10^3" 1000, "10^4" 10000, "10^5" 100000, "10^6" 1000000)

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset C",'' u 6:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1
# 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/randomAccess/throughputLarge/v0/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term jpeg
set term pdfcairo size 5,3

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 28.7,4.8

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -63  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "throughput (ops/s)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 #set yrange[-15:100]
 set yrange[0:15000]



# set yrange[*:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset A",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset B",'' u 5:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 7 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset C",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/randomAccess/throughputSmall/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term epslatex
set term pdfcairo 

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key horizontal top center samplen 4 width 5
 #set key right samplen 4 width 4
 #set key horizontal samplen 4 width 4
# set key at 23.5,2.9
 set key horizontal  samplen 4 width 4
 #set key right samplen 4 width 4
# set key at 22.6,112.4
 set key at 12,6000000
# unset key

#set object 1 rect from 10, 2.3 to 14, 4 fc rgb "black"

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -54  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "throughput (ops/s)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
 set yrange[1:9000000]
# set yrange[0:2.5]
 #set yrange[0:2.4]
 #set yrange[*:7]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 11,1.5 to 15,4 front fc rgbcolor "white" lw 0
 

set logscale y 10
#for Ubuntu
set termoption dash
 set output "res.pdf"
 #set output "res.pdf"
 #set output "res.tex"
 plot newhistogram "dataset D",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 3 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset E",'' u 4:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1



==> figures/randomAccess/throughputSmall/v0/run.sh <==
#set term postscript eps solid size 5,2.5
#set term pdfcairo font "xxx, 26"
#set term jpeg
set term pdfcairo size 5,3

# set logscale y

# set boxwidth 0.9 absolute
 set style fill   solid 1.00 border lt -1
 #set key inside right top vertical Right noreverse noenhanced autotitle nobox
#set key box
#set key outside 
#set key horizontal top center samplen 8 width 10
 set style histogram clustered gap 1 title textcolor lt -1
 set datafile missing '-'
 set style data histograms
 #set key top right samplen 4 width 5
 set key horizontal top center samplen 4 width 4
 set key at 28.7,4.8

 #set key horizontal top center samplen 4 width 5
 #set key at 26.1,5
# unset key

#set xtics border in scale 0,0 nomirror rotate   autojustify
 set xtics border in scale 0,0 nomirror rotate by -63  autojustify
 #set xtics border in scale 0,0 nomirror rotate by -45  autojustify
 set xtics  norangelimit
set xtics   ()
set ylabel "throughput (ops/s)"
#set ylabel "Performance Speedup"
#set ylabel "Performance Improvement (%)"
 set xrange [*:*]
# set yrange[0:35000]
 #set yrange[0:3.2]



# set yrange[*:5]
#set yrange [0:100]; set xrange [*:*]
# set title "US immigration from Northern Europe\nPlot selected data columns as histogram of clustered boxes" 
# set yrange [ 200 : 260] noreverse nowriteback
# x = 0.0
# i = 22
 ## Last datafile plotted: "immigration.dat"

# set xlabel "Programs"

#set termoption dash
 #set output "res.pdf"
# plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\
#   '' u 3 ti col fs pattern 4 linecolor -1 lt 1,\
#   '' u 4 ti col fs pattern 7 linecolor -1 lt 1,\
#   newhistogram "Wikipedia",'' u 5:xtic(1) ti col fs pattern 9 linecolor -1 lt 1,\
#   '' u 6 ti col fs pattern 5 linecolor -1 lt 1,\
#   '' u 7 ti col fs pattern 6 linecolor -1 lt 1,\
# 1 title "" lt 2 linecolor -1


 #plot newhistogram "NSFRAA",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor 9  lt 1,\


   #set object 1 rect from 1,2 to 8,3.3 front fc rgbcolor "empty" lw 1
#   set object 1 rect from 1,2 to 8,3.1 front fc rgbcolor "white" lw 0
 

#for Ubuntu
set termoption dash
 set output "res.pdf"
 plot newhistogram "dataset C",   'data.txt' using 2:xtic(1) ti col fs pattern 3 linecolor -1  lt 1,\
   '' u 4 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 newhistogram "dataset D",'' u 3:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
   '' u 5 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\
 1 title "" lt 2 linecolor -1
# newhistogram "dataset C",'' u 8:xtic(1) ti col fs pattern 3 linecolor -1 lt 1,\
#   '' u 10 ti col fs pattern 3 linecolor rgb "#D3D3D3" lt 1,\

 #1 title "" dashtype 2 linecolor -1



 #for MAC
# set output "res.pdf"
# plot 'data.txt' using 2:xtic(1) ti col fs pattern 0 linecolor -1,\
#   '' u 3 ti col fs pattern 1 linecolor -1,\
# 1 title "" dashtype 2 linecolor -1



   #'' u 3 ti col fs pattern 1 linecolor -1,\
 #1 title "" lt 3 linecolor -1
#  0 title "" linecolor -1
 #plot 'data1.txt' using 2:xtic(1) title "scale19" fs pattern 3 linecolor 9



==> figures/tool/api.cc <==
#include"zwift.h"
int nodeOpt(int n, ZwiftStorage data){
  for(int i=0; i<data[n].ruleTbl.size(); i++){
    int subRuleID = data[n].ruleTbl[i].id;
    int num = data[n].ruleTbl[i].feq;
    data[subRuleID].weight += data[n].weight*num;
    data[subRuleID].cur++;
  }
}
int main(int argc, char* argv[]){
  ...
  Zwift_setWordTbl();
  Zwift_setRuleTbl();
  Zwift_setWeight();
  ZwiftStorage data;
  Zwift_load("input", "dictionry", data);
  int words = Zwift_WordKinds();
  int rules = Zwift_RuleNum();
  int* result = new int[words];
  memset(result, 0, sizeof(int)*words);
  Zwift_traverse(&nodeOpt, data);
  for(int i=0; i<rules; i++)
    for(int j=0; j<data.wordTbl.size(); j++)
      result[data[i].wordTbl[j].id] += data[i].wordTbl[j].feq*data[i].weight;
  ...
}

